NNLO phase space master integrals for two-to-one inclusive cross sections in dimensional regularization

We evaluate all phase space master integrals which are required for the total cross section of generic 2 -> 1 processes at NNLO as a series expansion in the dimensional regulator epsilon. Away from the limit of threshold production, our expansion includes one order higher than what has been available in the literature. At threshold, we provide expressions which are valid to all orders in terms of Gamma functions and hypergeometric functions. These results are a necessary ingredient for the renormalization and mass factorization of singularities in 2 -> 1 inclusive cross sections at NNNLO in QCD.

==> anc/Ares.mpl <==
# the double-virtual master integrals
# An overall delta(1-z) is missing

master_sub_VV:=[
#  eq. (A .1) from the paper
A1 = GAMMA(e)^2*GAMMA(1-e)^4/GAMMA(2-2*e)^2,


#  eq. (A .2) from the paper
A2 = cos(2*Pi*e)*GAMMA(e)^2*GAMMA(1-e)^4/GAMMA(2-2*e)^2,


#  eq. (A .3) from the paper
A3 = -cos(2*Pi*e)*GAMMA(1-e)^3*GAMMA(1+2*e)/2/e/(1-2*e)/GAMMA(3-3*e),


#  eq. (A .4) from the paper
A4 = cos(2*Pi*e)*GAMMA(1-e)^2*GAMMA(1+2*e)*GAMMA(1+e)*GAMMA(1-2*e)/2/e^2/(1-2*e)/GAMMA(2-3*e),


#  eq. (A .5) from the paper
A5 =  cos(2*Pi*e)*GAMMA(1+e)^2*(e^(-4) - (7*Z2)/e^2 - (57*Z2^2)/5 - (27*Zeta(3))/e +
 e*(102*Z2*Zeta(3) - 117*Zeta(5))),

NULL]:


==> anc/Xres.mpl <==
# the double-real master integrals
master_sub_RR:=[

X1res = e^4*help1 - ((1 - z)*(-2 - 5*z + z^2))/6 -
     ((-1 + 2*e)*pd*(1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/
      (2*(-3 + 4*e)*(-1 + 4*e)*GAMMA(1 - 4*e)) + z*log(z) +
     e*((-5*(1 - z)*(-5 - 17*z + 4*z^2))/36 - 4*z*zeta(2) +
       (2*(1 - z)*(-2 - 5*z + z^2)*log(1 - z))/3 - (z*(2 + z)*log(z))/2 -
       (z*log(z)^2)/2 + 4*z*polylog(2, z)) +
     e^2*(-((1 - z)*(-281 - 1625*z + 448*z^2))/216 -
       ((1 + 2*z)*(1 - 8*z + z^2)*zeta(2))/3 + (5*(1 - z)*(-5 - 17*z + 4*z^2)*
         log(1 - z))/9 + 16*z*zeta(2)*log(1 - z) -
       (4*(1 - z)*(-2 - 5*z + z^2)*log(1 - z)^2)/3 - (z*(8 + 5*z)*log(z))/4 +
       2*z*zeta(2)*log(z) - (1 - z^2)*log(1 - z)*log(z) -
       8*z*log(1 - z)^2*log(z) + (z*(2 + z)*log(z)^2)/4 + (z*log(z)^3)/6 -
       (1 + 4*z + z^2)*polylog(2, z) - 16*z*log(1 - z)*polylog(2, z) +
       2*z*log(z)*polylog(2, z) - 16*z*polylog(3, 1 - z) -
       8*z*polylog(3, z) + 8*z*Zeta(3)) +
     e^3*(-((1 - z)*(-1897 - 33385*z + 10496*z^2))/1296 +
       ((-5 + 24*z + 255*z^2 - 40*z^3)*zeta(2))/18 + (136*z*zeta(2)^2)/5 +
       ((1 - z)*(-281 - 1625*z + 448*z^2)*log(1 - z))/54 +
       (4*(1 + 2*z)*(1 - 8*z + z^2)*zeta(2)*log(1 - z))/3 -
       (10*(1 - z)*(-5 - 17*z + 4*z^2)*log(1 - z)^2)/9 -
       32*z*zeta(2)*log(1 - z)^2 + (16*(1 - z)*(-2 - 5*z + z^2)*log(1 - z)^3)/9 -
       (9*z*(4 + 3*z)*log(z))/8 - z*(2 + z)*zeta(2)*log(z) -
       (5*(1 - z^2)*log(1 - z)*log(z))/2 - 24*z*zeta(2)*log(1 - z)*log(z) +
       4*(1 + 2*z)*log(1 - z)^2*log(z) + (64*z*log(1 - z)^3*log(z))/3 +
       (z*(8 + 5*z)*log(z)^2)/8 + 15*z*zeta(2)*log(z)^2 +
       ((1 - z^2)*log(1 - z)*log(z)^2)/2 + 4*z*log(1 - z)^2*log(z)^2 -
       (z*(2 + z)*log(z)^3)/12 - (16*z*log(1 - z)*log(z)^3)/3 +
       (31*z*log(z)^4)/24 + ((-5 - 16*z - 5*z^2)*polylog(2, z))/2 -
       16*z*zeta(2)*polylog(2, z) + 4*(1 + 4*z + z^2)*log(1 - z)*polylog(2, z) +
       32*z*log(1 - z)^2*polylog(2, z) - (-1 + 2*z + 2*z^2)*log(z)*
        polylog(2, z) - 8*z*log(1 - z)*log(z)*polylog(2, z) -
       z*log(z)^2*polylog(2, z) + 4*(1 + 4*z + z^2)*polylog(3, 1 - z) +
       64*z*log(1 - z)*polylog(3, 1 - z) - 8*z*log(z)*polylog(3, 1 - z) +
       (-1 + 8*z + 5*z^2)*polylog(3, z) + 32*z*log(1 - z)*polylog(3, z) +
       2*z*log(z)*polylog(3, z) + 32*z*polylog(4, 1 - z^(-1)) -
       32*z*polylog(4, 1 - z) - 28*z*polylog(4, z) +
       ((-13 - 48*z + 33*z^2 - 8*z^3)*Zeta(3))/3 - 32*z*log(1 - z)*Zeta(3) +
       10*z*log(z)*Zeta(3)),

X2res = -1 + e^3*help2 + z + zeta(2) - (pd*(1 - z)^(3 - 4*e)*
       GAMMA(1 - 2*e)^2)/((-1 + 4*e)*zp^2*GAMMA(1 - 4*e)) -
     log(1 - z)*log(z) + log(z)^2/2 - polylog(2, z) +
     e*(-4*(1 - z) - 2*zeta(2) + 4*(1 - z)*log(1 - z) - 4*zeta(2)*log(1 - z) -
       5*zeta(2)*log(z) + 2*log(1 - z)*log(z) + 4*log(1 - z)^2*log(z) - log(z)^2 -
       (log(1 - z)*log(z)^2)/2 - log(z)^3/3 + 2*polylog(2, z) +
       4*log(1 - z)*polylog(2, z) - 2*log(z)*polylog(2, z) +
       6*polylog(3, 1 - z) + 7*polylog(3, z) - 7*Zeta(3)) +
     e^2*(-16*(1 - z) + 4*(1 - z)*zeta(2) - 9*zeta(2)^2 + 16*(1 - z)*log(1 - z) +
       8*zeta(2)*log(1 - z) - 8*(1 - z)*log(1 - z)^2 + 8*zeta(2)*log(1 - z)^2 +
       10*zeta(2)*log(z) + 30*zeta(2)*log(1 - z)*log(z) - 8*log(1 - z)^2*log(z) -
       8*log(1 - z)^3*log(z) - (15*zeta(2)*log(z)^2)/2 + log(1 - z)*log(z)^2 -
       5*log(1 - z)^2*log(z)^2 + (2*log(z)^3)/3 + (25*log(1 - z)*log(z)^3)/
        6 - (19*log(z)^4)/24 + 10*zeta(2)*polylog(2, z) -
       8*log(1 - z)*polylog(2, z) - 8*log(1 - z)^2*polylog(2, z) +
       4*log(z)*polylog(2, z) + 2*log(1 - z)*log(z)*polylog(2, z) +
       log(z)^2*polylog(2, z) - 3*polylog(2, z)^2 - 12*polylog(3, 1 - z) -
       24*log(1 - z)*polylog(3, 1 - z) - 14*polylog(3, z) -
       28*log(1 - z)*polylog(3, z) + 2*log(z)*polylog(3, z) -
       22*polylog(4, 1 - z^(-1)) + 6*polylog(4, 1 - z) + 5*polylog(4, z) +
       14*Zeta(3) + 28*log(1 - z)*Zeta(3) - 7*log(z)*Zeta(3)),

X3res = e^2*help3 - 4*(1 - z) - 4*(3 + z)*zeta(2) -
     ((-1 + 2*e)*(6 + 4*e*(-5 + 4*e))*pd*(1 - z)^(3 - 4*e)*
       GAMMA(1 - 2*e)^2)/(2*e^2*(-3 + 4*e)*(-1 + 4*e)*zp^2*
       GAMMA(1 - 4*e)) - 16*zeta(2)*log(1 - z) - 8*(1 - z)*log(1 - z)^2 +
     (-1 + z - log(z))/e^2 - 4*log(z) - 6*zeta(2)*log(z) +
     8*log(1 - z)^2*log(z) - 4*log(z)^2 - (2*log(z)^3)/3 +
     (4*zeta(2) + 4*(1 - z)*log(1 - z) + 4*log(z) + log(z)^2 - 4*polylog(2, z))/
      e + 16*polylog(2, z) + 16*log(1 - z)*polylog(2, z) -
     2*log(z)*polylog(2, z) + 16*polylog(3, 1 - z) + 12*polylog(3, z) -
     12*Zeta(3) + e*(-16*(1 - z) + 16*zeta(2) - (132*zeta(2)^2)/5 +
       16*(1 - z)*log(1 - z) + 16*(3 + z)*zeta(2)*log(1 - z) +
       32*zeta(2)*log(1 - z)^2 + (32*(1 - z)*log(1 - z)^3)/3 + 24*zeta(2)*log(z) +
       40*zeta(2)*log(1 - z)*log(z) - 32*log(1 - z)^2*log(z) -
       (64*log(1 - z)^3*log(z))/3 + 4*log(z)^2 - 18*zeta(2)*log(z)^2 -
       8*log(1 - z)^2*log(z)^2 + (8*log(z)^3)/3 + 8*log(1 - z)*log(z)^3 -
       (5*log(z)^4)/3 - 16*polylog(2, z) + 16*zeta(2)*polylog(2, z) -
       64*log(1 - z)*polylog(2, z) - 32*log(1 - z)^2*polylog(2, z) +
       8*log(z)*polylog(2, z) + 8*log(1 - z)*log(z)*polylog(2, z) +
       log(z)^2*polylog(2, z) - 64*polylog(3, 1 - z) -
       64*log(1 - z)*polylog(3, 1 - z) + 8*log(z)*polylog(3, 1 - z) -
       48*polylog(3, z) - 48*log(1 - z)*polylog(3, z) -
       48*polylog(4, 1 - z^(-1)) + 16*polylog(4, 1 - z) + 26*polylog(4, z) -
       16*(-4 + z)*Zeta(3) + 48*log(1 - z)*Zeta(3) - 10*log(z)*Zeta(3)),

X4res = e^2*help4 + (-2*(1 - z) - 2*log(z))/(e^2*(1 - z)) +
     (4*(1 - z) + 4*zeta(2) + 8*(1 - z)*log(1 - z) + 8*log(z) +
       4*log(1 - z)*log(z) - 4*polylog(2, z))/(e*(1 - z)) +
     pd*(-(((-1 + 2*e)^2*(1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/
         (e^3*zp^4*GAMMA(1 - 4*e))) + (2 - 4*e + e^2*(2 - 8*zeta(2)) +
         e^3*(16*zeta(2) - 32*Zeta(3)))/(e^2*(1 - z)^(4*e))) +
     (-2*(1 - z) - 8*(1 + z)*zeta(2) - 16*(1 - z)*log(1 - z) - 16*zeta(2)*log(1 - z) -
       16*(1 - z)*log(1 - z)^2 - 8*log(z) + 6*zeta(2)*log(z) -
       16*log(1 - z)*log(z) - log(1 - z)*log(z)^2 + log(z)^3/3 +
       16*polylog(2, z) + 16*log(1 - z)*polylog(2, z) -
       4*log(z)*polylog(2, z) + 10*polylog(3, 1 - z) + 6*polylog(3, z) -
       6*Zeta(3))/(1 - z) + (e*(16*z*zeta(2) - (157*zeta(2)^2)/5 +
        8*(1 - z)*log(1 - z) + 32*(1 + z)*zeta(2)*log(1 - z) +
        32*(1 - z)*log(1 - z)^2 + 32*zeta(2)*log(1 - z)^2 +
        (64*(1 - z)*log(1 - z)^3)/3 - 24*zeta(2)*log(z) + 16*log(1 - z)*log(z) +
        2*zeta(2)*log(1 - z)*log(z) - (32*log(1 - z)^3*log(z))/3 - 2*zeta(2)*log(z)^2 +
        4*log(1 - z)*log(z)^2 - log(1 - z)^2*log(z)^2 - (4*log(z)^3)/3 -
        log(1 - z)*log(z)^3 + log(z)^4/12 - 16*polylog(2, z) +
        26*zeta(2)*polylog(2, z) - 64*log(1 - z)*polylog(2, z) -
        32*log(1 - z)^2*polylog(2, z) + 16*log(z)*polylog(2, z) +
        6*log(1 - z)*log(z)*polylog(2, z) + 3*log(z)^2*polylog(2, z) -
        5*polylog(2, z)^2 - 40*polylog(3, 1 - z) - 40*log(1 - z)*
         polylog(3, 1 - z) - 10*log(z)*polylog(3, 1 - z) - 24*polylog(3, z) -
        24*log(1 - z)*polylog(3, z) - 14*log(z)*polylog(3, z) +
        6*polylog(4, 1 - z^(-1)) + 30*polylog(4, 1 - z) + 26*polylog(4, z) -
        8*(-7 + 4*z)*Zeta(3) + 24*log(1 - z)*Zeta(3) + 20*log(z)*Zeta(3)))/
      (1 - z),

X5res = e^2*help5 + (-((1 - z)^2/e^3) - 2*(1 - z)*z - 4*z*(-7 + 3*z)*zeta(2) +
       16*(1 - z)^2*log(1 - z) - 16*(-2 + z)*z*zeta(2)*log(1 - z) -
       8*(1 - z)*(-4 + 3*z)*log(1 - z)^2 + (32*(1 - z)^2*log(1 - z)^3)/3 +
       4*log(z) - 6*zeta(2)*log(z) - 8*log(1 - z)^2*log(z) - (2*log(z)^3)/3 +
       (-((1 - z)*(-4 + 3*z)) + 4*(1 - z)^2*log(1 - z) + log(z))/e^2 -
       16*polylog(2, z) - 16*log(1 - z)*polylog(2, z) -
       2*log(z)*polylog(2, z) + (-4*(1 - z)^2 + 4*(-2 + z)*z*zeta(2) +
         4*(1 - z)*(-4 + 3*z)*log(1 - z) - 8*(1 - z)^2*log(1 - z)^2 -
         4*log(z) + 4*polylog(2, z))/e - 10*polylog(3, 1 - z) +
       4*polylog(3, z) + 4*(-3 + 2*z)*(-1 + 2*z)*Zeta(3) +
       e*(16*(-2 + z)*z*zeta(2) + (3*(53 - 48*z + 24*z^2)*zeta(2)^2)/5 +
         8*(1 - z)*z*log(1 - z) + 16*z*(-7 + 3*z)*zeta(2)*log(1 - z) -
         32*(1 - z)^2*log(1 - z)^2 + 32*(-2 + z)*z*zeta(2)*log(1 - z)^2 +
         (32*(1 - z)*(-4 + 3*z)*log(1 - z)^3)/3 - (32*(1 - z)^2*log(1 - z)^4)/
          3 + 24*zeta(2)*log(z) + 26*zeta(2)*log(1 - z)*log(z) + 32*log(1 - z)^2*
          log(z) + (64*log(1 - z)^3*log(z))/3 + 11*zeta(2)*log(z)^2 -
         9*log(1 - z)^2*log(z)^2 + (8*log(z)^3)/3 + (4*log(1 - z)*log(z)^3)/
          3 + (7*log(z)^4)/12 + 16*polylog(2, z) + 2*zeta(2)*polylog(2, z) +
         64*log(1 - z)*polylog(2, z) + 32*log(1 - z)^2*polylog(2, z) +
         8*log(z)*polylog(2, z) - 10*log(1 - z)*log(z)*polylog(2, z) +
         4*log(z)^2*polylog(2, z) - 9*polylog(2, z)^2 +
         40*polylog(3, 1 - z) + 40*log(1 - z)*polylog(3, 1 - z) -
         18*log(z)*polylog(3, 1 - z) - 16*polylog(3, z) -
         16*log(1 - z)*polylog(3, z) - 2*log(z)*polylog(3, z) -
         2*polylog(4, 1 - z^(-1)) - 26*polylog(4, 1 - z) - 26*polylog(4, z) -
         16*(3 - 7*z + 3*z^2)*Zeta(3) - 16*(-3 + 2*z)*(-1 + 2*z)*log(1 - z)*
          Zeta(3) + 12*log(z)*Zeta(3)))/((1 - z)*z) +
     pd*(-(((-1 + 2*e)^2*(1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/
         (e^3*zp^4*GAMMA(1 - 4*e))) + (-1 + 3*e + e^2*(-4 + 4*zeta(2)) +
         e^4*(16*zeta(2) + (72*zeta(2)^2)/5 - 48*Zeta(3)) +
         e^3*(2 - 12*zeta(2) + 16*Zeta(3)))/(e^3*(1 - z)^(4*e))),


X6res = e^2*help6 + pd*((-4*(-1 + 2*e)^2*(1 - z)^(3 - 4*e)*
         GAMMA(1 - 2*e)^2)/(e^3*zp^4*GAMMA(1 - 4*e)) +
       (2 - 8*e + e^2*(8 - 8*zeta(2)) + e^3*(32*zeta(2) - 32*Zeta(3)))/
        (e^2*(1 - z)^(4*e))) + (-8*(1 - z) + 8*(1 - z)*zeta(2) -
       32*(1 - z)*log(1 - z) - 16*(1 - z)*log(1 - z)^2 +
       (-2*(1 - z) - 2*log(z))/e^2 - 8*log(z) - 12*zeta(2)*log(z) -
       32*log(1 - z)*log(z) - 16*log(1 - z)^2*log(z) - 8*log(z)^2 -
       6*log(1 - z)*log(z)^2 - (4*log(z)^3)/3 +
       (8*(1 - z) + 8*(1 - z)*log(1 - z) + 8*log(z) + 8*log(1 - z)*log(z) +
         2*log(z)^2)/e - 16*log(z)*polylog(2, z) + 36*polylog(3, z) -
       36*Zeta(3) + e*(-32*(1 - z)*zeta(2) - 32*zeta(2)^2 + 32*(1 - z)*log(1 - z) -
         32*(1 - z)*zeta(2)*log(1 - z) + 64*(1 - z)*log(1 - z)^2 +
         (64*(1 - z)*log(1 - z)^3)/3 + 48*zeta(2)*log(z) + 32*log(1 - z)*log(z) +
         112*zeta(2)*log(1 - z)*log(z) + 64*log(1 - z)^2*log(z) +
         (64*log(1 - z)^3*log(z))/3 + 8*log(z)^2 + 24*log(1 - z)*log(z)^2 -
         24*log(1 - z)^2*log(z)^2 + (16*log(z)^3)/3 +
         (22*log(1 - z)*log(z)^3)/3 - log(z)^4/3 + 64*zeta(2)*polylog(2, z) +
         64*log(z)*polylog(2, z) + 12*log(z)^2*polylog(2, z) -
         32*polylog(2, z)^2 - 56*log(z)*polylog(3, 1 - z) -
         144*polylog(3, z) - 144*log(1 - z)*polylog(3, z) -
         20*log(z)*polylog(3, z) - 24*polylog(4, 1 - z^(-1)) -
         24*polylog(4, 1 - z) - 16*(-11 + 2*z)*Zeta(3) +
         144*log(1 - z)*Zeta(3) + 52*log(z)*Zeta(3)))/(1 - z),


X7res = e^3*help7 - (1 - z)^3/6 - zeta(2) -
 ((-1 + 2*e)*pd*(1 - z)^(3 - 4*e)*
   GAMMA(1 - 2*e)^2)/(2*(-3 + 4*e)*
   (-1 + 4*e)*GAMMA(1 - 4*e)) + log(z)^2/2 -
 2*log(z)*log(1 + z) - 2*polylog(2, -z) +
 e*((-5*(1 - z)^3)/9 + 2*zeta(2) - 8*zeta(2)*log(2) +
   (8*log(2)^3)/3 + (2*(1 - z)^3*log(1 - z))/
    3 + 4*zeta(2)*log(1 - z) - 4*log(2)^2*
    log(1 - z) - 3*zeta(2)*log(z) - log(z)^2 -
   log(z)^3/3 + 11*zeta(2)*log(1 + z) -
   4*log(2)^2*log(1 + z) + 8*log(2)*log(1 - z)*
    log(1 + z) + 4*log(z)*log(1 + z) +
   8*log(1 - z)*log(z)*log(1 + z) +
   (log(z)^2*log(1 + z))/2 - 4*log(1 - z)*
    log(1 + z)^2 + log(1 + z)^3/3 +
   4*polylog(2, -z) + 8*log(1 - z)*
    polylog(2, -z) - log(z)*polylog(2, -z) -
   8*polylog(3, (1 - z)/2) +
   8*polylog(3, 1 - z) + 3*polylog(3, -z) +
   4*polylog(3, z) +
   6*polylog(3, (1 + z)^(-1)) -
   8*polylog(3, (1 - z)/(1 + z)) -
   8*polylog(3, (1 + z)/2) + Zeta(3)) +
 e^2*((-56*(1 - z)^3)/27 + (2*(1 - z)^3*zeta(2))/
    3 + zeta(2)^2/2 + 16*zeta(2)*log(2) -
   (16*log(2)^3)/3 + (20*(1 - z)^3*log(1 - z))/
    9 - 8*zeta(2)*log(1 - z) + 32*zeta(2)*log(2)*
    log(1 - z) + 8*log(2)^2*log(1 - z) -
   (32*log(2)^3*log(1 - z))/3 -
   (4*(1 - z)^3*log(1 - z)^2)/3 -
   8*zeta(2)*log(1 - z)^2 + 16*log(2)^2*
    log(1 - z)^2 + 6*zeta(2)*log(z) -
   4*zeta(2)*log(2)*log(z) + (4*log(2)^3*log(z))/3 +
   12*zeta(2)*log(1 - z)*log(z) -
   2*log(2)^2*log(1 - z)*log(z) -
   (11*zeta(2)*log(z)^2)/2 - 4*log(1 - z)^2*
    log(z)^2 + (2*log(z)^3)/3 +
   (14*log(1 - z)*log(z)^3)/3 -
   (49*log(z)^4)/24 - 22*zeta(2)*log(1 + z) +
   8*log(2)^2*log(1 + z) - 44*zeta(2)*log(1 - z)*
    log(1 + z) - 16*log(2)*log(1 - z)*
    log(1 + z) + 16*log(2)^2*log(1 - z)*
    log(1 + z) - 32*log(2)*log(1 - z)^2*
    log(1 + z) + 6*zeta(2)*log(z)*log(1 + z) -
   2*log(2)^2*log(z)*log(1 + z) -
   16*log(1 - z)*log(z)*log(1 + z) +
   4*log(2)*log(1 - z)*log(z)*log(1 + z) -
   16*log(1 - z)^2*log(z)*log(1 + z) -
   log(z)^2*log(1 + z) - 2*log(1 - z)*log(z)^2*
    log(1 + z) + 4*log(z)^3*log(1 + z) +
   8*log(1 - z)*log(1 + z)^2 +
   16*log(1 - z)^2*log(1 + z)^2 -
   2*log(1 - z)*log(z)*log(1 + z)^2 -
   (15*log(z)^2*log(1 + z)^2)/4 -
   (2*log(1 + z)^3)/3 -
   (4*log(1 - z)*log(1 + z)^3)/3 +
   (8*log(z)*log(1 + z)^3)/3 +
   8*zeta(2)*polylog(2, -z) - 16*log(1 - z)*
    polylog(2, -z) - 16*log(1 - z)^2*
    polylog(2, -z) + 2*log(z)*polylog(2, -z) +
   4*log(1 - z)*log(z)*polylog(2, -z) +
   (log(z)^2*polylog(2, -z))/2 +
   16*polylog(3, (1 - z)/2) +
   32*log(1 - z)*polylog(3, (1 - z)/2) -
   4*log(z)*polylog(3, (1 - z)/2) -
   16*polylog(3, 1 - z) - 32*log(1 - z)*
    polylog(3, 1 - z) + 4*log(z)*
    polylog(3, 1 - z) - 6*polylog(3, -z) -
   12*log(1 - z)*polylog(3, -z) -
   8*polylog(3, z) - 16*log(1 - z)*
    polylog(3, z) + 2*log(z)*polylog(3, z) -
   12*polylog(3, (1 + z)^(-1)) -
   24*log(1 - z)*polylog(3, (1 + z)^(-1)) +
   3*log(z)*polylog(3, (1 + z)^(-1)) +
   16*polylog(3, (1 - z)/(1 + z)) +
   32*log(1 - z)*polylog(3, (1 - z)/(1 + z)) -
   4*log(z)*polylog(3, (1 - z)/(1 + z)) +
   16*polylog(3, (1 + z)/2) +
   32*log(1 - z)*polylog(3, (1 + z)/2) -
   4*log(z)*polylog(3, (1 + z)/2) -
   3*polylog(4, 1 - z^(-2)) -
   4*polylog(4, 1 - z^(-1)) +
   4*polylog(4, 1 - z) + 6*polylog(4, -z) +
   14*polylog(4, z) +
   15*polylog(4, (1 + z)^(-1)) -
   20*polylog(4, (1 - z)/(1 + z)) +
   20*polylog(4, (-1 + z)/(1 + z)) -
   15*polylog(4, z/(1 + z)) +
   3*polylog(4, 1 - z^2) - 2*Zeta(3) -
   4*log(1 - z)*Zeta(3) + 3*log(z)*Zeta(3)),

X8res = e^2*help8 -
 ((-1 + 2*e)*(6 + 4*e*(-5 + 4*e))*pd*
   (1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/
  (2*e^2*(-3 + 4*e)*(-1 + 4*e)*zp^2*
   GAMMA(1 - 4*e)) +
 (-4*(1 - z^2) - 4*(9 + z^2)*zeta(2) +
   16*zeta(2)*log(2) - (16*log(2)^3)/3 -
   40*zeta(2)*log(1 - z) + 8*log(2)^2*log(1 - z) -
   8*(1 - z^2)*log(1 - z)^2 +
   (-1 + z^2 - 2*log(z))/e^2 - 8*log(z) +
   10*zeta(2)*log(z) + 16*log(1 - z)^2*log(z) +
   4*log(z)^2 + (4*log(z)^3)/3 -
   20*zeta(2)*log(1 + z) + 8*log(2)^2*log(1 + z) -
   16*log(2)*log(1 - z)*log(1 + z) -
   16*log(z)*log(1 + z) - 16*log(1 - z)*log(z)*
    log(1 + z) + 2*log(z)^2*log(1 + z) +
   8*log(1 - z)*log(1 + z)^2 -
   (4*log(1 + z)^3)/3 - 16*polylog(2, -z) -
   16*log(1 - z)*polylog(2, -z) +
   8*log(z)*polylog(2, -z) +
   (10*zeta(2) + 4*(1 - z^2)*log(1 - z) +
     8*log(z) - log(z)^2 + 4*log(z)*
      log(1 + z) + 4*polylog(2, -z) -
     8*polylog(2, z))/e + 32*polylog(2, z) +
   32*log(1 - z)*polylog(2, z) -
   4*log(z)*polylog(2, z) +
   16*polylog(3, (1 - z)/2) +
   16*polylog(3, 1 - z) - 12*polylog(3, -z) -
   8*polylog(3, (1 + z)^(-1)) +
   16*polylog(3, (1 - z)/(1 + z)) +
   16*polylog(3, (1 + z)/2) - 18*Zeta(3) +
   e*(-16*(1 - z^2) + 40*zeta(2) - (486*zeta(2)^2)/5 +
     24*H(0, 1, 0, -1, z) - 64*zeta(2)*log(2) +
     (64*log(2)^3)/3 + 16*(1 - z^2)*
      log(1 - z) + 16*(9 + z^2)*zeta(2)*
      log(1 - z) - 64*zeta(2)*log(2)*log(1 - z) -
     32*log(2)^2*log(1 - z) +
     (64*log(2)^3*log(1 - z))/3 +
     80*zeta(2)*log(1 - z)^2 - 32*log(2)^2*
      log(1 - z)^2 + (32*(1 - z^2)*
       log(1 - z)^3)/3 - 40*zeta(2)*log(z) +
     8*zeta(2)*log(2)*log(z) - (8*log(2)^3*log(z))/
      3 + 4*zeta(2)*log(1 - z)*log(z) +
     4*log(2)^2*log(1 - z)*log(z) -
     64*log(1 - z)^2*log(z) -
     (128*log(1 - z)^3*log(z))/3 -
     4*log(z)^2 - 13*zeta(2)*log(z)^2 +
     8*log(1 - z)^2*log(z)^2 - (16*log(z)^3)/
      3 - 8*log(1 - z)*log(z)^3 +
     (21*log(z)^4)/4 + 80*zeta(2)*log(1 + z) -
     32*log(2)^2*log(1 + z) + 80*zeta(2)*log(1 - z)*
      log(1 + z) + 64*log(2)*log(1 - z)*
      log(1 + z) - 32*log(2)^2*log(1 - z)*
      log(1 + z) + 64*log(2)*log(1 - z)^2*
      log(1 + z) + 16*log(z)*log(1 + z) -
     28*zeta(2)*log(z)*log(1 + z) +
     4*log(2)^2*log(z)*log(1 + z) +
     64*log(1 - z)*log(z)*log(1 + z) -
     8*log(2)*log(1 - z)*log(z)*log(1 + z) +
     32*log(1 - z)^2*log(z)*log(1 + z) -
     8*log(z)^2*log(1 + z) + 16*log(1 - z)*
      log(z)^2*log(1 + z) -
     (56*log(z)^3*log(1 + z))/3 -
     24*zeta(2)*log(1 + z)^2 - 32*log(1 - z)*
      log(1 + z)^2 - 32*log(1 - z)^2*
      log(1 + z)^2 + 4*log(1 - z)*log(z)*
      log(1 + z)^2 + 20*log(z)^2*
      log(1 + z)^2 + (16*log(1 + z)^3)/3 +
     (16*log(1 - z)*log(1 + z)^3)/3 -
     (46*log(z)*log(1 + z)^3)/3 +
     4*log(1 + z)^4 + 16*polylog(2, -z) -
     38*zeta(2)*polylog(2, -z) + 64*log(1 - z)*
      polylog(2, -z) + 32*log(1 - z)^2*
      polylog(2, -z) - 32*log(z)*
      polylog(2, -z) - 8*log(1 - z)*log(z)*
      polylog(2, -z) - 9*log(z)^2*
      polylog(2, -z) + 4*log(z)*log(1 + z)*
      polylog(2, -z) + 2*polylog(2, -z)^2 -
     32*polylog(2, z) + 32*zeta(2)*polylog(2, z) -
     128*log(1 - z)*polylog(2, z) -
     64*log(1 - z)^2*polylog(2, z) +
     16*log(z)*polylog(2, z) + 16*log(1 - z)*
      log(z)*polylog(2, z) + 2*log(z)^2*
      polylog(2, z) + 24*polylog(2, -z)*
      polylog(2, z) - 64*polylog(3,
       (1 - z)/2) - 64*log(1 - z)*
      polylog(3, (1 - z)/2) +
     8*log(z)*polylog(3, (1 - z)/2) -
     64*polylog(3, 1 - z) - 64*log(1 - z)*
      polylog(3, 1 - z) + 8*log(z)*
      polylog(3, 1 - z) + 48*polylog(3, -z) +
     48*log(1 - z)*polylog(3, -z) +
     16*log(z)*polylog(3, -z) -
     12*log(z)*polylog(3, z) + 48*log(1 + z)*
      polylog(3, z) + 32*polylog(3,
       (1 + z)^(-1)) + 32*log(1 - z)*
      polylog(3, (1 + z)^(-1)) +
     12*log(z)*polylog(3, (1 + z)^(-1)) -
     64*polylog(3, (1 - z)/(1 + z)) -
     64*log(1 - z)*polylog(3, (1 - z)/
        (1 + z)) + 8*log(z)*polylog(3,
       (1 - z)/(1 + z)) -
     64*polylog(3, (1 + z)/2) -
     64*log(1 - z)*polylog(3, (1 + z)/2) +
     8*log(z)*polylog(3, (1 + z)/2) +
     12*polylog(4, 1 - z^(-2)) -
     48*polylog(4, 1 - z^(-1)) +
     48*polylog(4, 1 - z) -
     34*polylog(4, -z) + 8*polylog(4, z) +
     24*polylog(4, (1 + z)^(-1)) +
     48*polylog(4, (1 - z)/(1 + z)) -
     48*polylog(4, (-1 + z)/(1 + z)) +
     72*polylog(4, z/(1 + z)) +
     4*polylog(4, 1 - z^2) - 8*(-11 + 2*z^2)*
      Zeta(3) + 72*log(1 - z)*Zeta(3) -
     44*log(z)*Zeta(3) + 36*log(1 + z)*
      Zeta(3)))/(1 + z),

X9res = e^2*help9 - 4*(1 - z) - 4*(3 + z)*zeta(2) -
 ((-1 + 2*e)*(6 + 4*e*(-5 + 4*e))*pd*
   (1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/
  (2*e^2*(-3 + 4*e)*(-1 + 4*e)*zp^2*
   GAMMA(1 - 4*e)) - 16*zeta(2)*log(1 - z) -
 8*(1 - z)*log(1 - z)^2 + (-1 + z - log(z))/
  e^2 - 4*log(z) - 6*zeta(2)*log(z) +
 8*log(1 - z)^2*log(z) - 4*log(z)^2 -
 (2*log(z)^3)/3 +
 (4*zeta(2) + 4*(1 - z)*log(1 - z) + 4*log(z) +
   log(z)^2 - 4*polylog(2, z))/e +
 16*polylog(2, z) + 16*log(1 - z)*
  polylog(2, z) - 2*log(z)*polylog(2, z) +
 16*polylog(3, 1 - z) + 12*polylog(3, z) -
 12*Zeta(3) + e*(-16*(1 - z) + 16*zeta(2) -
   (132*zeta(2)^2)/5 + 16*(1 - z)*log(1 - z) +
   16*(3 + z)*zeta(2)*log(1 - z) +
   32*zeta(2)*log(1 - z)^2 +
   (32*(1 - z)*log(1 - z)^3)/3 + 24*zeta(2)*log(z) +
   40*zeta(2)*log(1 - z)*log(z) - 32*log(1 - z)^2*
    log(z) - (64*log(1 - z)^3*log(z))/3 +
   4*log(z)^2 - 18*zeta(2)*log(z)^2 -
   8*log(1 - z)^2*log(z)^2 + (8*log(z)^3)/3 +
   8*log(1 - z)*log(z)^3 - (5*log(z)^4)/3 -
   16*polylog(2, z) + 16*zeta(2)*polylog(2, z) -
   64*log(1 - z)*polylog(2, z) -
   32*log(1 - z)^2*polylog(2, z) +
   8*log(z)*polylog(2, z) + 8*log(1 - z)*log(z)*
    polylog(2, z) + log(z)^2*polylog(2, z) -
   64*polylog(3, 1 - z) - 64*log(1 - z)*
    polylog(3, 1 - z) + 8*log(z)*
    polylog(3, 1 - z) - 48*polylog(3, z) -
   48*log(1 - z)*polylog(3, z) -
   48*polylog(4, 1 - z^(-1)) +
   16*polylog(4, 1 - z) + 26*polylog(4, z) -
   16*(-4 + z)*Zeta(3) + 48*log(1 - z)*
    Zeta(3) - 10*log(z)*Zeta(3)),

X10res =  e^2*help10 -
 ((-1 + 2*e)*(6 + 4*e*(-5 + 4*e))*pd*
   (1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/
  (2*e^2*(-3 + 4*e)*(-1 + 4*e)*zp^2*
   GAMMA(1 - 4*e)) +
 (-4*(1 - z)*z - 4*(2 - z + z^2)*zeta(2) -
   16*zeta(2)*log(2) + (16*log(2)^3)/3 -
   8*zeta(2)*log(1 - z) - 8*log(2)^2*log(1 - z) -
   8*(1 - z)*z*log(1 - z)^2 +
   (-((1 - z)*z) - log(z))/e^2 - 4*log(z) -
   10*zeta(2)*log(z) + 8*log(1 - z)^2*log(z) -
   8*log(z)^2 - 2*log(z)^3 +
   22*zeta(2)*log(1 + z) - 8*log(2)^2*log(1 + z) +
   16*log(2)*log(1 - z)*log(1 + z) +
   16*log(z)*log(1 + z) + 16*log(1 - z)*log(z)*
    log(1 + z) + log(z)^2*log(1 + z) -
   8*log(1 - z)*log(1 + z)^2 +
   (2*log(1 + z)^3)/3 + 16*polylog(2, -z) +
   16*log(1 - z)*polylog(2, -z) -
   6*log(z)*polylog(2, -z) +
   (2*zeta(2) + 4*(1 - z)*z*log(1 - z) + 4*log(z) +
     2*log(z)^2 - 4*log(z)*log(1 + z) -
     4*polylog(2, -z) - 4*polylog(2, z))/e +
   16*polylog(2, z) + 16*log(1 - z)*
    polylog(2, z) - 2*log(z)*polylog(2, z) -
   16*polylog(3, (1 - z)/2) +
   32*polylog(3, 1 - z) + 14*polylog(3, -z) +
   20*polylog(3, z) +
   12*polylog(3, (1 + z)^(-1)) -
   16*polylog(3, (1 - z)/(1 + z)) -
   16*polylog(3, (1 + z)/2) - 4*Zeta(3) +
   e*(-16*(1 - z)*z + 8*zeta(2) - (11*zeta(2)^2)/5 -
     16*H(0, 1, 0, -1, z) + 64*zeta(2)*log(2) -
     (64*log(2)^3)/3 + 16*(1 - z)*z*
      log(1 - z) + 16*(2 - z + z^2)*zeta(2)*
      log(1 - z) + 64*zeta(2)*log(2)*log(1 - z) +
     32*log(2)^2*log(1 - z) -
     (64*log(2)^3*log(1 - z))/3 +
     16*zeta(2)*log(1 - z)^2 + 32*log(2)^2*
      log(1 - z)^2 + (32*(1 - z)*z*
       log(1 - z)^3)/3 + 40*zeta(2)*log(z) -
     8*zeta(2)*log(2)*log(z) + (8*log(2)^3*log(z))/
      3 + 48*zeta(2)*log(1 - z)*log(z) -
     4*log(2)^2*log(1 - z)*log(z) -
     32*log(1 - z)^2*log(z) -
     (64*log(1 - z)^3*log(z))/3 + 8*log(z)^2 -
     24*zeta(2)*log(z)^2 - 16*log(1 - z)^2*
      log(z)^2 + 8*log(z)^3 +
     (68*log(1 - z)*log(z)^3)/3 - 9*log(z)^4 -
     88*zeta(2)*log(1 + z) + 32*log(2)^2*
      log(1 + z) - 88*zeta(2)*log(1 - z)*
      log(1 + z) - 64*log(2)*log(1 - z)*
      log(1 + z) + 32*log(2)^2*log(1 - z)*
      log(1 + z) - 64*log(2)*log(1 - z)^2*
      log(1 + z) - 16*log(z)*log(1 + z) +
     32*zeta(2)*log(z)*log(1 + z) -
     4*log(2)^2*log(z)*log(1 + z) -
     64*log(1 - z)*log(z)*log(1 + z) +
     8*log(2)*log(1 - z)*log(z)*log(1 + z) -
     32*log(1 - z)^2*log(z)*log(1 + z) -
     4*log(z)^2*log(1 + z) - 20*log(1 - z)*
      log(z)^2*log(1 + z) +
     (56*log(z)^3*log(1 + z))/3 +
     16*zeta(2)*log(1 + z)^2 + 32*log(1 - z)*
      log(1 + z)^2 + 32*log(1 - z)^2*
      log(1 + z)^2 - 4*log(1 - z)*log(z)*
      log(1 + z)^2 - (27*log(z)^2*
       log(1 + z)^2)/2 - (8*log(1 + z)^3)/3 -
     (8*log(1 - z)*log(1 + z)^3)/3 +
     10*log(z)*log(1 + z)^3 - (8*log(1 + z)^4)/
      3 - 16*polylog(2, -z) +
     34*zeta(2)*polylog(2, -z) - 64*log(1 - z)*
      polylog(2, -z) - 32*log(1 - z)^2*
      polylog(2, -z) + 24*log(z)*
      polylog(2, -z) + 8*log(1 - z)*log(z)*
      polylog(2, -z) + 2*log(z)^2*
      polylog(2, -z) + 4*log(z)*log(1 + z)*
      polylog(2, -z) + 2*polylog(2, -z)^2 -
     16*polylog(2, z) + 16*zeta(2)*polylog(2, z) -
     64*log(1 - z)*polylog(2, z) -
     32*log(1 - z)^2*polylog(2, z) +
     8*log(z)*polylog(2, z) + 8*log(1 - z)*
      log(z)*polylog(2, z) +
     log(z)^2*polylog(2, z) -
     16*polylog(2, -z)*polylog(2, z) +
     64*polylog(3, (1 - z)/2) +
     64*log(1 - z)*polylog(3, (1 - z)/2) -
     8*log(z)*polylog(3, (1 - z)/2) -
     128*polylog(3, 1 - z) - 128*log(1 - z)*
      polylog(3, 1 - z) + 16*log(z)*
      polylog(3, 1 - z) - 56*polylog(3, -z) -
     56*log(1 - z)*polylog(3, -z) +
     8*log(z)*polylog(3, -z) -
     80*polylog(3, z) - 80*log(1 - z)*
      polylog(3, z) + 4*log(z)*polylog(3, z) -
     32*log(1 + z)*polylog(3, z) -
     48*polylog(3, (1 + z)^(-1)) -
     48*log(1 - z)*polylog(3, (1 + z)^(-1)) +
     10*log(z)*polylog(3, (1 + z)^(-1)) +
     64*polylog(3, (1 - z)/(1 + z)) +
     64*log(1 - z)*polylog(3, (1 - z)/
        (1 + z)) - 8*log(z)*polylog(3,
       (1 - z)/(1 + z)) +
     64*polylog(3, (1 + z)/2) +
     64*log(1 - z)*polylog(3, (1 + z)/2) -
     8*log(z)*polylog(3, (1 + z)/2) -
     14*polylog(4, 1 - z^(-2)) -
     24*polylog(4, 1 - z^(-1)) +
     56*polylog(4, 1 - z) +
     14*polylog(4, -z) + 70*polylog(4, z) -
     2*polylog(4, (1 + z)^(-1)) -
     40*polylog(4, (1 - z)/(1 + z)) +
     40*polylog(4, (-1 + z)/(1 + z)) -
     62*polylog(4, z/(1 + z)) -
     2*polylog(4, 1 - z^2) - 16*(-1 - z + z^2)*
      Zeta(3) + 16*log(1 - z)*Zeta(3) +
     2*log(z)*Zeta(3) - 24*log(1 + z)*
      Zeta(3)))/z,

X11ares = e^5*help11a - ((-1 + 2*e)*pd*(1 - z)^(3 - 4*e)*
       GAMMA(1 - 2*e)^2)/(2*(-3 + 4*e)*(-1 + 4*e)*GAMMA(1 - 4*e)) +
     e*(-((1 - z)*(5 - 22*z + 5*z^2))/36 - ((-3 + z)*z^2*log(z))/6) +
     e^2*(-((1 - z)*(205 - 662*z + 205*z^2))/216 +
       ((1 + z)*(1 - 4*z + z^2)*zeta(2))/3 + ((1 - z)*(5 - 22*z + 5*z^2)*
         log(1 - z))/9 - (z*(4 - 7*z + 5*z^2)*log(z))/12 -
       ((1 - z)^3*log(1 - z)*log(z))/3 + ((-3 + z)*z^2*log(z)^2)/12 -
       ((1 + z)*(1 - 4*z + z^2)*polylog(2, z))/3) +
     e^3*(-((1 - z)*(6365 - 17158*z + 6365*z^2))/1296 +
       ((25 - 63*z + 45*z^2 + 5*z^3)*zeta(2))/18 +
       ((1 - z)*(205 - 662*z + 205*z^2)*log(1 - z))/54 -
       (4*(1 + z)*(1 - 4*z + z^2)*zeta(2)*log(1 - z))/3 -
       (2*(1 - z)*(5 - 22*z + 5*z^2)*log(1 - z)^2)/9 -
       (z*(28 - 25*z + 27*z^2)*log(z))/24 - ((-3 + z)*z^2*zeta(2)*log(z))/3 -
       ((1 - z)*(5 - 6*z + 5*z^2)*log(1 - z)*log(z))/6 -
       (4*(-1 + 3*z)*log(1 - z)^2*log(z))/3 + (z*(4 - 7*z + 5*z^2)*log(z)^2)/
        24 + ((1 - z)^3*log(1 - z)*log(z)^2)/6 - ((-3 + z)*z^2*log(z)^3)/36 -
       ((1 + z)*(5 - 8*z + 5*z^2)*polylog(2, z))/6 +
       (4*(1 + z)*(1 - 4*z + z^2)*log(1 - z)*polylog(2, z))/3 +
       ((1 - 3*z + 6*z^2 - 2*z^3)*log(z)*polylog(2, z))/3 +
       (4*(1 + z)*(1 - 4*z + z^2)*polylog(3, 1 - z))/3 +
       ((-1 + 3*z - 15*z^2 + 5*z^3)*polylog(3, z))/3 +
       ((1 - 3*z + 15*z^2 - 5*z^3)*Zeta(3))/3) +
     e^4*((-5*(1 - z)*(35537 - 86302*z + 35537*z^2))/7776 +
       ((653 - 1707*z + 1761*z^2 - 167*z^3)*zeta(2))/108 +
       ((-19 + 57*z + 147*z^2 - 49*z^3)*zeta(2)^2)/15 +
       ((1 - z)*(6365 - 17158*z + 6365*z^2)*log(1 - z))/324 -
       (2*(25 - 63*z + 45*z^2 + 5*z^3)*zeta(2)*log(1 - z))/9 -
       ((1 - z)*(205 - 662*z + 205*z^2)*log(1 - z)^2)/27 +
       (8*(1 + z)*(1 - 4*z + z^2)*zeta(2)*log(1 - z)^2)/3 +
       (8*(1 - z)*(5 - 22*z + 5*z^2)*log(1 - z)^3)/27 -
       (z*(164 - 131*z + 153*z^2)*log(z))/48 -
       (z*(4 - 7*z + 5*z^2)*zeta(2)*log(z))/6 - ((1 - z)*(27 - 26*z + 27*z^2)*
         log(1 - z)*log(z))/12 + (2*(-1 + 3*z - 21*z^2 + 7*z^3)*zeta(2)*log(1 - z)*
         log(z))/3 + (2*(5 - 7*z + 4*z^2)*log(1 - z)^2*log(z))/3 -
       (8*(3 - 9*z - 3*z^2 + z^3)*log(1 - z)^3*log(z))/9 +
       (z*(28 - 25*z + 27*z^2)*log(z)^2)/48 +
       ((-8 + 24*z + 21*z^2 - 7*z^3)*zeta(2)*log(z)^2)/6 +
       ((1 - z)*(5 - 6*z + 5*z^2)*log(1 - z)*log(z)^2)/12 +
       ((1 - 3*z + 9*z^2 - 3*z^3)*log(1 - z)^2*log(z)^2)/3 -
       (z*(4 - 7*z + 5*z^2)*log(z)^3)/72 + ((7 - 21*z - 27*z^2 + 9*z^3)*
         log(1 - z)*log(z)^3)/18 + ((-16 + 48*z + 45*z^2 - 15*z^3)*log(z)^4)/
        144 - ((1 + z)*(9 - 8*z + 9*z^2)*polylog(2, z))/4 +
       (2*(-1 + 3*z - 15*z^2 + 5*z^3)*zeta(2)*polylog(2, z))/3 +
       (2*(1 + z)*(5 - 8*z + 5*z^2)*log(1 - z)*polylog(2, z))/3 -
       (8*(1 + z)*(1 - 4*z + z^2)*log(1 - z)^2*polylog(2, z))/3 +
       ((5 - 15*z + 18*z^2 - 10*z^3)*log(z)*polylog(2, z))/6 +
       (2*(1 + z)*(1 - 4*z + z^2)*log(1 - z)*log(z)*polylog(2, z))/3 +
       ((-1 + 3*z - 6*z^2 + 2*z^3)*log(z)^2*polylog(2, z))/6 +
       (1 - z)^3*polylog(2, z)^2 + (2*(1 + z)*(5 - 8*z + 5*z^2)*
         polylog(3, 1 - z))/3 - (16*(1 + z)*(1 - 4*z + z^2)*log(1 - z)*
         polylog(3, 1 - z))/3 - (4*(-2 + 6*z - 3*z^2 + z^3)*log(z)*
         polylog(3, 1 - z))/3 + ((-5 + 27*z - 39*z^2 + 25*z^3)*polylog(3, z))/
        6 - (4*(-1 + 3*z - 15*z^2 + 5*z^3)*log(1 - z)*polylog(3, z))/3 +
       ((1 - 3*z + 6*z^2 - 2*z^3)*log(z)*polylog(3, z))/3 -
       (8*(1 + z)*(1 - 4*z + z^2)*polylog(4, 1 - z^(-1)))/3 +
       (8*(1 + z)*(1 - 4*z + z^2)*polylog(4, 1 - z))/3 +
       (7*(1 + z)*(1 - 4*z + z^2)*polylog(4, z))/3 +
       ((55 - 297*z + 333*z^2 - 115*z^3)*Zeta(3))/18 +
       (4*(-1 + 3*z - 15*z^2 + 5*z^3)*log(1 - z)*Zeta(3))/3 +
       ((-8 + 24*z - 9*z^2 + 3*z^3)*log(z)*Zeta(3))/3),

X12res = e^3*help12 - ((1 - z)*(-23 - 2*z + z^2))/12 + (1 - z)*zeta(2) -
     ((-1 + 2*e)*pd*(1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/
      (4*(-3 + 4*e)*(-1 + 4*e)*GAMMA(1 - 4*e)) + 2*log(z) -
     (1 - z)*log(1 - z)*log(z) + ((1 - z)*log(z)^2)/2 -
     (1 - z)*polylog(2, z) + e*(-((1 - z)*(-103 - 10*z + 5*z^2))/18 +
       2*(-5 + z)*zeta(2) + ((1 - z)*(-23 - 2*z + z^2)*log(1 - z))/3 -
       4*(1 - z)*zeta(2)*log(1 - z) - 2*z*log(z) - 5*(1 - z)*zeta(2)*log(z) +
       2*(1 - z)*log(1 - z)*log(z) + 4*(1 - z)*log(1 - z)^2*log(z) +
       (-2 + z)*log(z)^2 + ((-1 + z)*log(1 - z)*log(z)^2)/2 +
       ((-1 + z)*log(z)^3)/3 - 2*(-5 + z)*polylog(2, z) +
       4*(1 - z)*log(1 - z)*polylog(2, z) - 2*(1 - z)*log(z)*polylog(2, z) +
       6*(1 - z)*polylog(3, 1 - z) + 7*(1 - z)*polylog(3, z) -
       7*(1 - z)*Zeta(3)) + e^2*((-2*(1 - z)*(-229 - 28*z + 14*z^2))/27 +
       ((-11 + 33*z + 3*z^2 - z^3)*zeta(2))/3 - 9*(1 - z)*zeta(2)^2 +
       (2*(1 - z)*(-103 - 10*z + 5*z^2)*log(1 - z))/9 -
       8*(-5 + z)*zeta(2)*log(1 - z) - (2*(1 - z)*(-23 - 2*z + z^2)*log(1 - z)^2)/
        3 + 8*(1 - z)*zeta(2)*log(1 - z)^2 - 6*z*log(z) - 2*(-7 + 5*z)*zeta(2)*log(z) -
       4*(1 - z)*log(1 - z)*log(z) + 30*(1 - z)*zeta(2)*log(1 - z)*log(z) +
       8*(-3 + z)*log(1 - z)^2*log(z) - 8*(1 - z)*log(1 - z)^3*log(z) +
       z*log(z)^2 - (15*(1 - z)*zeta(2)*log(z)^2)/2 + (1 - z)*log(1 - z)*
        log(z)^2 - 5*(1 - z)*log(1 - z)^2*log(z)^2 + ((3 - 2*z)*log(z)^3)/3 +
       (25*(1 - z)*log(1 - z)*log(z)^3)/6 - (19*(1 - z)*log(z)^4)/24 -
       4*(1 + z)*polylog(2, z) + 10*(1 - z)*zeta(2)*polylog(2, z) +
       8*(-5 + z)*log(1 - z)*polylog(2, z) - 8*(1 - z)*log(1 - z)^2*
        polylog(2, z) - 4*(-2 + z)*log(z)*polylog(2, z) +
       2*(1 - z)*log(1 - z)*log(z)*polylog(2, z) + (1 - z)*log(z)^2*
        polylog(2, z) - 3*(1 - z)*polylog(2, z)^2 +
       4*(-11 + 3*z)*polylog(3, 1 - z) - 24*(1 - z)*log(1 - z)*
        polylog(3, 1 - z) + 2*(-15 + 7*z)*polylog(3, z) -
       28*(1 - z)*log(1 - z)*polylog(3, z) + 2*(1 - z)*log(z)*polylog(3, z) -
       22*(1 - z)*polylog(4, 1 - z^(-1)) + 6*(1 - z)*polylog(4, 1 - z) +
       5*(1 - z)*polylog(4, z) - 2*(-15 + 7*z)*Zeta(3) +
       28*(1 - z)*log(1 - z)*Zeta(3) - 7*(1 - z)*log(z)*Zeta(3)),

X13res = e^2*help13 + (1 - z)^2/2 + ((3 - 4*e)*(-1 + 2*e)*pd*
       (1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/(2*(-3 + 4*e)*(-1 + 4*e)*
       (zp - 2*e*zp)*GAMMA(1 - 4*e)) + zeta(2)*log(z) + log(z)^3/6 +
     log(z)*polylog(2, z) - 2*polylog(3, z) + 2*Zeta(3) +
     e*(2*(1 - z)^2 - (11*zeta(2)^2)/5 - 2*(1 - z)^2*log(1 - z) - 4*zeta(2)*log(z) -
       6*zeta(2)*log(1 - z)*log(z) + (zeta(2)*log(z)^2)/2 + log(1 - z)^2*log(z)^2 -
       (2*log(z)^3)/3 - (4*log(1 - z)*log(z)^3)/3 + log(z)^4/6 -
       2*zeta(2)*polylog(2, z) - 4*log(z)*polylog(2, z) - 2*log(1 - z)*log(z)*
        polylog(2, z) + (log(z)^2*polylog(2, z))/2 + polylog(2, z)^2 -
       2*log(z)*polylog(3, 1 - z) + 8*polylog(3, z) +
       8*log(1 - z)*polylog(3, z) - 5*log(z)*polylog(3, z) +
       8*polylog(4, 1 - z^(-1)) + 8*polylog(4, 1 - z) + 8*polylog(4, z) -
       8*Zeta(3) - 8*log(1 - z)*Zeta(3) - 3*log(z)*Zeta(3)),

X14res = e^2*help14 - (1 - z)^2 - ((3 - 4*e)*(-1 + 2*e)*pd*
       (1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/(2*e*(-3 + 4*e)*(-1 + 4*e)*zp*
       GAMMA(1 - 4*e)) + 2*(1 - z)^2*log(1 - z) - 4*zeta(2)*log(z) - 2*log(z)^2 -
     log(z)^3/2 + (-(1 - z)^2/2 + log(z)^2/2)/e + 4*polylog(3, z) -
     4*Zeta(3) + e*(-4*(1 - z)^2 + 2*(1 - z)^2*zeta(2) + (4*zeta(2)^2)/5 +
       4*(1 - z)^2*log(1 - z) - 4*(1 - z)^2*log(1 - z)^2 + 16*zeta(2)*log(z) +
       16*zeta(2)*log(1 - z)*log(z) + 2*log(z)^2 - 3*zeta(2)*log(z)^2 -
       4*log(1 - z)^2*log(z)^2 + 2*log(z)^3 + (8*log(1 - z)*log(z)^3)/3 -
       (3*log(z)^4)/8 - 16*polylog(3, z) - 16*log(1 - z)*polylog(3, z) +
       2*log(z)*polylog(3, z) - 16*polylog(4, 1 - z^(-1)) -
       16*polylog(4, 1 - z) - 2*polylog(4, z) + 16*Zeta(3) +
       16*log(1 - z)*Zeta(3)),

X15res = e^2*help15 - ((-1 + 2*e)*(3 + 2*e*(-5 + 4*e))*pd*
       (1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/(2*e^2*(-3 + 4*e)*(-1 + 4*e)*
       zp^2*GAMMA(1 - 4*e)) + (-2*(1 - z^2) - 2*(11 + z^2)*zeta(2) +
       16*zeta(2)*log(2) - (16*log(2)^3)/3 - 24*zeta(2)*log(1 - z) +
       8*log(2)^2*log(1 - z) - 4*(1 - z^2)*log(1 - z)^2 +
       ((-1 + z^2)/2 - log(z))/e^2 - 4*log(z) + 12*zeta(2)*log(z) +
       8*log(1 - z)^2*log(z) + 4*log(z)^2 + log(z)^3 - 16*zeta(2)*log(1 + z) +
       8*log(2)^2*log(1 + z) - 16*log(2)*log(1 - z)*log(1 + z) -
       16*log(z)*log(1 + z) - 16*log(1 - z)*log(z)*log(1 + z) +
       4*log(z)^2*log(1 + z) + 8*log(1 - z)*log(1 + z)^2 -
       (8*log(1 + z)^3)/3 - 16*polylog(2, -z) - 16*log(1 - z)*
        polylog(2, -z) + 8*log(z)*polylog(2, -z) +
       (6*zeta(2) + 2*(1 - z^2)*log(1 - z) + 4*log(z) - log(z)^2 +
         4*log(z)*log(1 + z) + 4*polylog(2, -z) - 4*polylog(2, z))/e +
       16*polylog(2, z) + 16*log(1 - z)*polylog(2, z) +
       16*polylog(3, (1 - z)/2) - 8*polylog(3, -z) - 8*polylog(3, z) +
       16*polylog(3, (1 - z)/(1 + z)) + 16*polylog(3, (1 + z)/2) -
       14*Zeta(3) + e*(-8*(1 - z^2) + 24*zeta(2) - (416*zeta(2)^2)/5 +
         32*H(0, 1, 0, -1, z) - 64*zeta(2)*log(2) + (64*log(2)^3)/3 +
         8*(1 - z^2)*log(1 - z) + 8*(11 + z^2)*zeta(2)*log(1 - z) -
         64*zeta(2)*log(2)*log(1 - z) - 32*log(2)^2*log(1 - z) +
         (64*log(2)^3*log(1 - z))/3 + 48*zeta(2)*log(1 - z)^2 -
         32*log(2)^2*log(1 - z)^2 + (16*(1 - z^2)*log(1 - z)^3)/3 -
         48*zeta(2)*log(z) - 20*zeta(2)*log(1 - z)*log(z) - 32*log(1 - z)^2*log(z) -
         (64*log(1 - z)^3*log(z))/3 - 4*log(z)^2 + 5*zeta(2)*log(z)^2 +
         10*log(1 - z)^2*log(z)^2 - 4*log(z)^3 - (32*log(1 - z)*log(z)^3)/3 +
         (29*log(z)^4)/6 + 64*zeta(2)*log(1 + z) - 32*log(2)^2*log(1 + z) +
         64*zeta(2)*log(1 - z)*log(1 + z) + 64*log(2)*log(1 - z)*log(1 + z) -
         32*log(2)^2*log(1 - z)*log(1 + z) + 64*log(2)*log(1 - z)^2*
          log(1 + z) + 16*log(z)*log(1 + z) - 32*zeta(2)*log(z)*log(1 + z) +
         64*log(1 - z)*log(z)*log(1 + z) + 32*log(1 - z)^2*log(z)*
          log(1 + z) - 16*log(z)^2*log(1 + z) + 16*log(1 - z)*log(z)^2*
          log(1 + z) - (44*log(z)^3*log(1 + z))/3 - 32*zeta(2)*log(1 + z)^2 -
         32*log(1 - z)*log(1 + z)^2 - 32*log(1 - z)^2*log(1 + z)^2 +
         16*log(z)^2*log(1 + z)^2 + (32*log(1 + z)^3)/3 +
         (32*log(1 - z)*log(1 + z)^3)/3 - 16*log(z)*log(1 + z)^3 +
         (16*log(1 + z)^4)/3 + 16*polylog(2, -z) - 48*zeta(2)*polylog(2, -z) +
         64*log(1 - z)*polylog(2, -z) + 32*log(1 - z)^2*polylog(2, -z) -
         32*log(z)*polylog(2, -z) - 12*log(z)^2*polylog(2, -z) -
         16*polylog(2, z) + 12*zeta(2)*polylog(2, z) - 64*log(1 - z)*
          polylog(2, z) - 32*log(1 - z)^2*polylog(2, z) +
         4*log(1 - z)*log(z)*polylog(2, z) + 2*log(z)^2*polylog(2, z) +
         32*polylog(2, -z)*polylog(2, z) + 2*polylog(2, z)^2 -
         64*polylog(3, (1 - z)/2) - 64*log(1 - z)*polylog(3, (1 - z)/2) +
         4*log(z)*polylog(3, 1 - z) + 32*polylog(3, -z) +
         32*log(1 - z)*polylog(3, -z) + 24*log(z)*polylog(3, -z) +
         32*polylog(3, z) + 32*log(1 - z)*polylog(3, z) -
         14*log(z)*polylog(3, z) + 64*log(1 + z)*polylog(3, z) +
         32*log(z)*polylog(3, (1 + z)^(-1)) -
         64*polylog(3, (1 - z)/(1 + z)) - 64*log(1 - z)*
          polylog(3, (1 - z)/(1 + z)) - 64*polylog(3, (1 + z)/2) -
         64*log(1 - z)*polylog(3, (1 + z)/2) + 8*polylog(4, 1 - z^(-2)) -
         24*polylog(4, -z) - 10*polylog(4, z) + 64*polylog(4, (1 + z)^(-1)) +
         64*polylog(4, (1 - z)/(1 + z)) - 64*polylog(4, (-1 + z)/(1 + z)) +
         64*polylog(4, z/(1 + z)) + 8*polylog(4, 1 - z^2) -
         8*(-8 + z^2)*Zeta(3) + 56*log(1 - z)*Zeta(3) - 24*log(z)*Zeta(3) +
         48*log(1 + z)*Zeta(3)))/(1 + z),


X16res = e^2*help16 - ((1 - 2*e)*(-1 + 2*e)*pd*(1 - z)^(3 - 4*e)*
       GAMMA(1 - 2*e)^2)/(2*e^3*zp^3*GAMMA(1 - 4*e)) +
     ((1 - z^2)/(2*e^3) - 4*(-1 - 5*z + 2*z^2)*zeta(2) + 8*(1 - z)*zeta(2)*log(2) -
       (8*(1 - z)*log(2)^3)/3 - 8*(1 - z^2)*log(1 - z) -
       4*(-1 - 5*z + 2*z^2)*zeta(2)*log(1 - z) + 4*(1 - z)*log(2)^2*log(1 - z) -
       16*(1 - z^2)*log(1 - z)^2 - (16*(1 - z^2)*log(1 - z)^3)/3 +
       4*z*log(z) - 4*(-2 + z)*zeta(2)*log(z) - 8*z*log(1 - z)^2*log(z) +
       4*log(z)^2 + (1 + z)*log(1 - z)*log(z)^2 + ((4 + z)*log(z)^3)/3 +
       (-2*(1 - z^2) - 2*(1 - z^2)*log(1 - z) + z*log(z))/e^2 -
       8*(1 - z)*zeta(2)*log(1 + z) + 4*(1 - z)*log(2)^2*log(1 + z) -
       8*(1 - z)*log(2)*log(1 - z)*log(1 + z) - 8*(1 - z)*log(z)*log(1 + z) -
       8*(1 - z)*log(1 - z)*log(z)*log(1 + z) + 2*(1 - z)*log(z)^2*
        log(1 + z) + 4*(1 - z)*log(1 - z)*log(1 + z)^2 -
       (4*(1 - z)*log(1 + z)^3)/3 - 8*(1 - z)*polylog(2, -z) -
       8*(1 - z)*log(1 - z)*polylog(2, -z) + 8*log(z)*polylog(2, -z) -
       16*z*polylog(2, z) - 16*z*log(1 - z)*polylog(2, z) +
       4*(1 + z)*log(z)*polylog(2, z) +
       (2*(1 - z^2) + (-1 - 5*z + 2*z^2)*zeta(2) + 8*(1 - z^2)*log(1 - z) +
         4*(1 - z^2)*log(1 - z)^2 - 4*z*log(z) - log(z)^2 +
         2*(1 - z)*log(z)*log(1 + z) + 2*(1 - z)*polylog(2, -z) +
         4*z*polylog(2, z))/e + 8*(1 - z)*polylog(3, (1 - z)/2) -
       10*(1 + z)*polylog(3, 1 - z) - 4*(3 + z)*polylog(3, -z) -
       2*(7 + 3*z)*polylog(3, z) + 8*(1 - z)*polylog(3, (1 - z)/(1 + z)) +
       8*(1 - z)*polylog(3, (1 + z)/2) + (-11 + 11*z + 8*z^2)*Zeta(3) +
       e*(4*(-1 - 5*z + 2*z^2)*zeta(2) + ((-259 + 221*z + 36*z^2)*zeta(2)^2)/5 +
         32*H(0, 1, 0, -1, z) - 32*(1 - z)*zeta(2)*log(2) + (32*(1 - z)*log(2)^3)/
          3 + 16*(-1 - 5*z + 2*z^2)*zeta(2)*log(1 - z) - 32*(1 - z)*zeta(2)*log(2)*
          log(1 - z) - 16*(1 - z)*log(2)^2*log(1 - z) +
         (32*(1 - z)*log(2)^3*log(1 - z))/3 + 16*(1 - z^2)*log(1 - z)^2 +
         (-9 - 37*z + 16*z^2)*zeta(2)*log(1 - z)^2 - 16*(1 - z)*log(2)^2*
          log(1 - z)^2 + (64*(1 - z^2)*log(1 - z)^3)/3 +
         ((63 + 3*z - 64*z^2)*log(1 - z)^4)/12 + 16*(-2 + z)*zeta(2)*log(z) -
         4*(4 + 3*z)*zeta(2)*log(1 - z)*log(z) + 32*z*log(1 - z)^2*log(z) +
         (7*(1 + 9*z)*log(1 - z)^3*log(z))/3 - 4*log(z)^2 -
         (14 + 3*z)*zeta(2)*log(z)^2 - 4*(1 + z)*log(1 - z)*log(z)^2 +
         ((3 - z)*log(1 - z)^2*log(z)^2)/2 - (4*(4 + z)*log(z)^3)/3 -
         (2*(1 + z)*log(1 - z)*log(z)^3)/3 + ((-2 - z)*log(z)^4)/2 +
         32*(1 - z)*zeta(2)*log(1 + z) - 16*(1 - z)*log(2)^2*log(1 + z) -
         4*(-5 + 9*z)*zeta(2)*log(1 - z)*log(1 + z) + 32*(1 - z)*log(2)*log(1 - z)*
          log(1 + z) - 16*(1 - z)*log(2)^2*log(1 - z)*log(1 + z) +
         32*(1 - z)*log(2)*log(1 - z)^2*log(1 + z) -
         (2*(3 + z)*log(1 - z)^3*log(1 + z))/3 + 8*(1 - z)*log(z)*
          log(1 + z) - 8*(3 + z)*zeta(2)*log(z)*log(1 + z) + 32*(1 - z)*log(1 - z)*
          log(z)*log(1 + z) - 4*(-7 + 3*z)*log(1 - z)^2*log(z)*log(1 + z) -
         8*(1 - z)*log(z)^2*log(1 + z) - 2*(1 - z)*log(z)^3*log(1 + z) -
         2*(19 + z)*zeta(2)*log(1 + z)^2 - 16*(1 - z)*log(1 - z)*log(1 + z)^2 +
         (-19 + 15*z)*log(1 - z)^2*log(1 + z)^2 + 4*(3 + z)*log(1 - z)*log(z)*
          log(1 + z)^2 - 4*(1 + 3*z)*log(z)^2*log(1 + z)^2 +
         (16*(1 - z)*log(1 + z)^3)/3 - (2*(-5 + 9*z)*log(1 - z)*log(1 + z)^3)/
          3 - (20*(1 - z)*log(z)*log(1 + z)^3)/3 + ((29 - z)*log(1 + z)^4)/
          6 + 8*(1 - z)*polylog(2, -z) - 48*zeta(2)*polylog(2, -z) +
         32*(1 - z)*log(1 - z)*polylog(2, -z) + 16*(1 - z)*log(1 - z)^2*
          polylog(2, -z) - 32*log(z)*polylog(2, -z) + 2*(-1 + 5*z)*log(z)^2*
          polylog(2, -z) - 16*(1 + z)*log(z)*log(1 + z)*polylog(2, -z) -
         8*(1 + z)*polylog(2, -z)^2 + 16*z*polylog(2, z) -
         2*(7 + 13*z)*zeta(2)*polylog(2, z) + 64*z*log(1 - z)*polylog(2, z) +
         32*z*log(1 - z)^2*polylog(2, z) - 16*(1 + z)*log(z)*polylog(2, z) -
         2*(1 + 3*z)*log(1 - z)*log(z)*polylog(2, z) - (1 + 3*z)*log(z)^2*
          polylog(2, z) + 32*polylog(2, -z)*polylog(2, z) +
         (7 + 5*z)*polylog(2, z)^2 - 32*(1 - z)*polylog(3, (1 - z)/2) -
         32*(1 - z)*log(1 - z)*polylog(3, (1 - z)/2) +
         40*(1 + z)*polylog(3, 1 - z) + 40*(1 + z)*log(1 - z)*
          polylog(3, 1 - z) + 2*(3 + z)*log(z)*polylog(3, 1 - z) +
         16*(3 + z)*polylog(3, -z) + 16*(3 + z)*log(1 - z)*polylog(3, -z) -
         12*(1 + 3*z)*log(z)*polylog(3, -z) + 8*(7 + 3*z)*polylog(3, z) +
         8*(7 + 3*z)*log(1 - z)*polylog(3, z) + 2*(-4 + 3*z)*log(z)*
          polylog(3, z) + 64*log(1 + z)*polylog(3, z) -
         32*z*log(z)*polylog(3, (1 + z)^(-1)) - 32*(1 - z)*
          polylog(3, (1 - z)/(1 + z)) - 32*(1 - z)*log(1 - z)*
          polylog(3, (1 - z)/(1 + z)) - 32*(1 - z)*polylog(3, (1 + z)/2) -
         32*(1 - z)*log(1 - z)*polylog(3, (1 + z)/2) -
         54*(1 + z)*polylog(4, 1 - z) + 4*(1 + 7*z)*polylog(4, -z) -
         2*(14 + 9*z)*polylog(4, z) + 10*(1 + z)*polylog(4, z/(-1 + z)) +
         64*polylog(4, (1 + z)^(-1)) + 32*(1 - z)*polylog(4,
           (1 - z)/(1 + z)) - 32*(1 - z)*polylog(4, (-1 + z)/(1 + z)) +
         64*polylog(4, z/(1 + z)) + 4*(3 + z)*polylog(4, 1 - z^2) -
         4*(3 + z)*polylog(4, z^2/(-1 + z^2)) - 4*(-11 + 11*z + 8*z^2)*
          Zeta(3) - 4*(-11 + 11*z + 8*z^2)*log(1 - z)*Zeta(3) +
         6*(-1 + 3*z)*log(z)*Zeta(3) + 48*log(1 + z)*Zeta(3)))/(z*(1 + z)),

X17res = e^2*help17 +
     pd*(-(((-1 + 2*e)^2*(1 - z)^(3 - 4*e)*GAMMA(1 - 2*e)^2)/
         (e^3*zp^4*GAMMA(1 - 4*e))) + (2 - 4*e + e^2*(2 - 8*zeta(2)) +
         e^3*(16*zeta(2) - 32*Zeta(3)))/(e^2*(1 - z)^(4*e))) +
     (-2*(1 - z) - 8*(1 + z)*zeta(2) - 16*(1 - z)*log(1 - z) - 16*zeta(2)*log(1 - z) -
       16*(1 - z)*log(1 - z)^2 + (-2*(1 - z) - 2*log(z))/e^2 - 8*log(z) +
       6*zeta(2)*log(z) - 16*log(1 - z)*log(z) - log(1 - z)*log(z)^2 +
       log(z)^3/3 + (4*(1 - z) + 4*zeta(2) + 8*(1 - z)*log(1 - z) + 8*log(z) +
         4*log(1 - z)*log(z) - 4*polylog(2, z))/e + 16*polylog(2, z) +
       16*log(1 - z)*polylog(2, z) - 4*log(z)*polylog(2, z) +
       10*polylog(3, 1 - z) + 6*polylog(3, z) - 6*Zeta(3) +
       e*(16*z*zeta(2) - (157*zeta(2)^2)/5 + 8*(1 - z)*log(1 - z) +
         32*(1 + z)*zeta(2)*log(1 - z) + 32*(1 - z)*log(1 - z)^2 +
         32*zeta(2)*log(1 - z)^2 + (64*(1 - z)*log(1 - z)^3)/3 - 24*zeta(2)*log(z) +
         16*log(1 - z)*log(z) + 2*zeta(2)*log(1 - z)*log(z) -
         (32*log(1 - z)^3*log(z))/3 - 2*zeta(2)*log(z)^2 + 4*log(1 - z)*log(z)^2 -
         log(1 - z)^2*log(z)^2 - (4*log(z)^3)/3 - log(1 - z)*log(z)^3 +
         log(z)^4/12 - 16*polylog(2, z) + 26*zeta(2)*polylog(2, z) -
         64*log(1 - z)*polylog(2, z) - 32*log(1 - z)^2*polylog(2, z) +
         16*log(z)*polylog(2, z) + 6*log(1 - z)*log(z)*polylog(2, z) +
         3*log(z)^2*polylog(2, z) - 5*polylog(2, z)^2 -
         40*polylog(3, 1 - z) - 40*log(1 - z)*polylog(3, 1 - z) -
         10*log(z)*polylog(3, 1 - z) - 24*polylog(3, z) -
         24*log(1 - z)*polylog(3, z) - 14*log(z)*polylog(3, z) +
         6*polylog(4, 1 - z^(-1)) + 30*polylog(4, 1 - z) + 26*polylog(4, z) -
         8*(-7 + 4*z)*Zeta(3) + 24*log(1 - z)*Zeta(3) + 20*log(z)*Zeta(3)))/
      (1 - z),


X18res = e^2*help18 + (-4*(1 - z) + 4*(1 - z)*zeta(2) - 16*(1 - z)*log(1 - z) -
       8*(1 - z)*log(1 - z)^2 + (-1 + z - log(z))/e^2 - 4*log(z) -
       6*zeta(2)*log(z) - 16*log(1 - z)*log(z) - 8*log(1 - z)^2*log(z) -
       4*log(z)^2 - 4*log(1 - z)*log(z)^2 - (2*log(z)^3)/3 +
       (4*(1 - z) + 4*(1 - z)*log(1 - z) + 4*log(z) + 4*log(1 - z)*log(z) +
         log(z)^2)/e - 10*log(z)*polylog(2, z) + 20*polylog(3, z) -
       20*Zeta(3) + e*(-16*(1 - z)*zeta(2) - (88*zeta(2)^2)/5 +
         16*(1 - z)*log(1 - z) - 16*(1 - z)*zeta(2)*log(1 - z) +
         32*(1 - z)*log(1 - z)^2 + (32*(1 - z)*log(1 - z)^3)/3 +
         24*zeta(2)*log(z) + 16*log(1 - z)*log(z) + 64*zeta(2)*log(1 - z)*log(z) +
         32*log(1 - z)^2*log(z) + (32*log(1 - z)^3*log(z))/3 + 4*log(z)^2 +
         6*zeta(2)*log(z)^2 + 16*log(1 - z)*log(z)^2 - 12*log(1 - z)^2*log(z)^2 +
         (8*log(z)^3)/3 + (8*log(1 - z)*log(z)^3)/3 + log(z)^4/3 +
         40*zeta(2)*polylog(2, z) + 40*log(z)*polylog(2, z) +
         9*log(z)^2*polylog(2, z) - 20*polylog(2, z)^2 -
         40*log(z)*polylog(3, 1 - z) - 80*polylog(3, z) -
         80*log(1 - z)*polylog(3, z) - 16*log(z)*polylog(3, z) -
         6*polylog(4, z) - 16*(-6 + z)*Zeta(3) + 80*log(1 - z)*Zeta(3) +
         38*log(z)*Zeta(3)))/(1 - z) +
     pd*((1 - 4*e + e^2*(4 - 4*zeta(2)) + e^3*(16*zeta(2) - 16*Zeta(3)))/
        (e^2*(1 - z)^(4*e)) - ((-1 + 2*e)*(1 - z)^(3 - 4*e)*
         GAMMA(1 - 2*e)^2*(-18/e^3 + 132/e^2  +
          (2*(-144 + Pi^2))/e + (e*(480*Pi^2 + 31*Pi^4 - 6600*Zeta(3)))/
           15 - (2*(-288 + 22*Pi^2 - 90*Zeta(3)))/3 +
          (e^2*(-1920*Pi^2 - 1364*Pi^4 + 86400*Zeta(3) + 360*Pi^2*Zeta(3) +
             39960*Zeta(5)))/90))/(2*(-3 + 4*e)*(-1 + 4*e)*zp^4*
         GAMMA(1 - 4*e))),

NULL]:


==> anc/Yres.mpl <==
# the real-virtual master integrals

master_sub_RV:=[
Y1 = -(((1 - z)^(1 - 3*e)*GAMMA(1 - 2*e)*GAMMA(-e))/GAMMA(2 - 3*e)),

Y2 = -(1-z)^(1-2*e)*z^(-e)*cos(Pi*e)*GAMMA(1-e)*GAMMA(-e)/GAMMA(2-2*e),

Y3 = ALARMY3*e^2 + (-Pi^2/6 + log(z)^2/2 + polylog(2, z))/
      (e*z^(2*e)) + (2*zeta(2) + 5*zeta(2)*log(1 - z) + 2*zeta(2)*log(z) -
       (5*log(1 - z)^2*log(z))/2 - log(z)^2 + log(z)^3/2 - 2*polylog(2, z) -
       5*log(1 - z)*polylog(2, z) + 4*log(z)*polylog(2, z) -
       5*polylog(3, 1 - z) - 4*polylog(3, z) + 4*Zeta(3))/z^(2*e) +
     (e*((-2*zeta(2)^2)/5 - 10*zeta(2)*log(1 - z) - (19*zeta(2)*log(1 - z)^2)/2 -
        4*zeta(2)*log(z) + 5*log(1 - z)^2*log(z) + (19*log(1 - z)^3*log(z))/3 +
        7*zeta(2)*log(z)^2 - (7*log(1 - z)^2*log(z)^2)/2 - log(z)^3 -
        (7*log(1 - z)*log(z)^3)/3 + (7*log(z)^4)/8 + 2*zeta(2)*polylog(2, z) +
        10*log(1 - z)*polylog(2, z) + (19*log(1 - z)^2*polylog(2, z))/2 -
        8*log(z)*polylog(2, z) - 14*log(1 - z)*log(z)*polylog(2, z) +
        5*log(z)^2*polylog(2, z) + 10*polylog(3, 1 - z) +
        19*log(1 - z)*polylog(3, 1 - z) - 14*log(z)*polylog(3, 1 - z) +
        8*polylog(3, z) + 14*log(1 - z)*polylog(3, z) -
        10*log(z)*polylog(3, z) + 14*polylog(4, 1 - z^(-1)) -
        5*polylog(4, 1 - z) - 4*polylog(4, z) - 8*Zeta(3) -
        14*log(1 - z)*Zeta(3) + 10*log(z)*Zeta(3)))/z^(2*e),

Y4 =  (6*(-1 + 2*e)*(1 - z)^(-1 - 3*e)*GAMMA(-2*e)*GAMMA(-e))/
      (e*GAMMA(1 - 3*e)) + (1 - z)^(-1 - 2*e)*(ALARMY4*e^2-2*zeta(2) - zeta(2)*log(1 - z) -
       (3*log(z))/e^2 + 8*zeta(2)*log(z) + (log(1 - z)^2*log(z))/2 - 2*log(z)^2 +
       (zeta(2) + 6*log(z) + log(z)^2 - polylog(2, z))/e + 2*polylog(2, z) +
       log(1 - z)*polylog(2, z) + polylog(3, 1 - z) + 2*polylog(3, z) -
       2*Zeta(3) + e*((-8*zeta(2)^2)/5 + 2*zeta(2)*log(1 - z) + (zeta(2)*log(1 - z)^2)/2 -
         16*zeta(2)*log(z) + 10*zeta(2)*log(1 - z)*log(z) - log(1 - z)^2*log(z) -
         (log(1 - z)^3*log(z))/3 - 5*zeta(2)*log(z)^2 - (5*log(1 - z)^2*log(z)^2)/
          2 + (5*log(1 - z)*log(z)^3)/3 - (7*log(z)^4)/12 +
         6*zeta(2)*polylog(2, z) - 2*log(1 - z)*polylog(2, z) -
         (log(1 - z)^2*polylog(2, z))/2 - 2*log(z)^2*polylog(2, z) -
         2*polylog(2, z)^2 - 2*polylog(3, 1 - z) - log(1 - z)*
          polylog(3, 1 - z) - 4*polylog(3, z) - 10*log(1 - z)*polylog(3, z) +
         8*log(z)*polylog(3, z) - 10*polylog(4, 1 - z^(-1)) -
         9*polylog(4, 1 - z) - 6*polylog(4, z) + 4*Zeta(3) +
         10*log(1 - z)*Zeta(3) + 8*log(z)*Zeta(3))),

Y5 = -(1-z)^(1-2*e)*cos(Pi*e)*GAMMA(1-e)*GAMMA(-e)/GAMMA(2-2*e),

Y6 = (1 - z)^(-1 - 4*e)*(ALARMY6*e^2 + 4*zeta(2) +
  (2*pd*cos(e*Pi)*GAMMA(1 - 2*e)*
    GAMMA(2 - 2*e)*GAMMA(-e)*GAMMA(e))/
   (e*GAMMA(1 - 4*e)) - 2*zeta(2)*log(1 - z) -
  (2*log(z))/e^2 + log(1 - z)^2*log(z) +
  (2*log(z)^3)/3 - 4*polylog(2, z) +
  2*log(1 - z)*polylog(2, z) +
  (-2*zeta(2) + 4*log(z) + 2*polylog(2, z))/e +
  2*polylog(3, 1 - z) + 4*polylog(3, z) -
  4*Zeta(3) + e*(4*zeta(2)^2 + 4*zeta(2)*log(1 - z) -
    zeta(2)*log(1 - z)^2 + 20*zeta(2)*log(1 - z)*log(z) -
    2*log(1 - z)^2*log(z) +
    (2*log(1 - z)^3*log(z))/3 - 2*zeta(2)*log(z)^2 -
    5*log(1 - z)^2*log(z)^2 - (4*log(z)^3)/3 +
    (10*log(1 - z)*log(z)^3)/3 -
    (4*log(z)^4)/3 + 12*zeta(2)*polylog(2, z) -
    4*log(1 - z)*polylog(2, z) +
    log(1 - z)^2*polylog(2, z) -
    8*log(z)^2*polylog(2, z) -
    8*polylog(2, z)^2 - 4*polylog(3, 1 - z) +
    2*log(1 - z)*polylog(3, 1 - z) -
    8*polylog(3, z) - 20*log(1 - z)*
     polylog(3, z) + 24*log(z)*polylog(3, z) -
    20*polylog(4, 1 - z^(-1)) -
    22*polylog(4, 1 - z) - 20*polylog(4, z) +
    8*Zeta(3) + 20*log(1 - z)*Zeta(3) +
    8*log(z)*Zeta(3))),

NULL]:


